Mainlining Databases: Supporting Fast Transactional Workloads on Universal Columnar Data File Formats

The proliferation of modern data processing tools has given rise to open-source columnar data formats. The advantage of these formats is that they help organizations avoid repeatedly converting data to a new format for each application. These formats, however, are read-only, and organizations must use a heavy-weight transformation process to load data from on-line transactional processing (OLTP) systems. We aim to reduce or even eliminate this process by developing a storage architecture for in-memory database management systems (DBMSs) that is aware of the eventual usage of its data and emits columnar storage blocks in a universal open-source format. We introduce relaxations to common analytical data formats to efficiently update records and rely on a lightweight transformation process to convert blocks to a read-optimized layout when they are cold. We also describe how to access data from third-party analytical tools with minimal serialization overhead. To evaluate our work, we implemented our storage engine based on the Apache Arrow format and integrated it into the DB-X DBMS. Our experiments show that our approach achieves comparable performance with dedicated OLTP DBMSs while enabling orders-of-magnitude faster data exports to external data science and machine learning tools than existing methods.

==> scripts/motivation.py <==
import psycopg2
import pandas as pd
import csv
import sys
import timeit
import time
import numpy as np
np.warnings.filterwarnings("ignore", message="numpy.dtype size changed")
import psycopg2.extensions
from psycopg2.extras import LoggingConnection, LoggingCursor
import logging

logging.basicConfig(level=logging.DEBUG)
logger = logging.getLogger(__name__)


# Lineitem column names
names=["L_ORDERKEY", "L_PARTKEY", "L_SUPPKEY", "L_LINENUMBER",
 "L_QUANTITY", "L_EXTENDEDPRICE", "L_DISCOUNT", "L_TAX",
 "L_RETURNFLAG", "L_LINESTATUS", "L_SHIPDATE",
 "L_COMMITDATE", "L_RECEIPTDATE", "L_SHIPINSTRUCT",
 "L_SHIPMODE", "L_COMMENT"]

#### Generate CSV file ####
def gen_csv():
    print("Generating csv file")
    df = pd.read_csv("lineitem.tbl", sep='|', header=None, names=names, index_col=False)
    df.to_csv("lineitem.csv", index=False)
    print("Generated csv file")

#### Generate Postgres database ####
# Set new_db to True to generate the data.
# Otherwise, this just prewarms.
def setup_postgres(conn, new_db=False):
    cur = conn.cursor()
    if new_db:
        print("Setting up Postgres Database")
        # Delete previous entries
        print("Deleting previous entries")
        cur.execute("DELETE FROM lineitem;")
        print("Deleted previous entries")

        # Insert the whole table
        print("Writing data")
        with open("lineitem.tbl", 'r') as f:
            cur.copy_from(f, "lineitem", sep='|')
        print("Wrote data")
        print("Done Setting up Postgres Database")
    else:
        # Prewarm
        cur.execute("SELECT pg_prewarm('lineitem')")
        print("Prewarmed")
    # Commit
    conn.commit()

#### Copy postgres data into a CSV file ####
# Does not create the dataframe itself
def copy_postgres_to_csv(conn):
    cur = conn.cursor()
    cur.execute("COPY lineitem TO '/tmp/postgres_lineitem.csv' DELIMITER ',' CSV")
    conn.commit()


#### Import from CSV ####
def from_csv():
    return pd.read_csv("lineitem.csv")

#### Import from Postgres ####
def from_postgres(conn):
    return pd.read_sql("SELECT * FROM lineitem", conn)

#### Copy postgres data into a CSV file and create a dataframe ####
def from_postgres_to_csv(conn):
    copy_postgres_to_csv(conn)
    return pd.read_csv("lineitem_postgres.csv", header=None, names=names, index_col=False)

### Import from memory (ideal speed) ####
# This just copies an existing dataframe.
def from_mem(df):
    return df.copy()

#### Postgre + Explain and Analyse ####
def from_postgres_explain(conn):
    cur = conn.cursor()
    cur.execute("EXPLAIN ANALYZE SELECT * FROM lineitem")
    # Print the timing
    print(cur.fetchall())
    conn.commit()

def from_postgres_fetch(conn):
    cur = conn.cursor()
    cur.execute("SELECT * FROM lineitem")
    conn.commit()


### Classes used to time execution (Copied from StackOverflow)
class MyLoggingCursor(LoggingCursor):
    def execute(self, query, vars=None):
        self.timestamp = time.time()
        return super(MyLoggingCursor, self).execute(query, vars)

    def callproc(self, procname, vars=None):
        self.timestamp = time.time()
        return super(MyLoggingCursor, self).callproc(procname, vars)

class MyLoggingConnection(LoggingConnection):
    def filter(self, msg, curs):
        return str(msg) + "   %.6f s" % (time.time() - curs.timestamp)

    def cursor(self, *args, **kwargs):
        kwargs.setdefault('cursor_factory', MyLoggingCursor)
        return LoggingConnection.cursor(self, *args, **kwargs)



# Run the experiments
def run(argv):
    if argv[1] == "setup":
        print("Setting Up")
        gen_csv()
        conn = psycopg2.connect("host=localhost port=<removed_for_security> dbname=tpch user=<removed_for_security> password=<removed_for_security>")
        setup_postgres(conn, new_db=True)
        print("Done")

    if argv[1] == "postgres": # Postgres
        conn = psycopg2.connect("host=localhost port=<removed_for_security> dbname=tpch user=<removed_for_security> password=<removed_for_security>", connection_factory=MyLoggingConnection)
        conn.initialize(logger)
        setup_postgres(conn, new_db=False)
        t = timeit.repeat(lambda: from_postgres(conn), number=1, repeat=5)
        print("Postgres took: ", np.average(t))

    if argv[1] == "csv": # CSV
        t = timeit.repeat(lambda: from_csv(), number=1, repeat=5)
        print("CSV took: ", np.average(t))

    if argv[1] == "mem": # Ideal
        df = from_csv()
        t = timeit.repeat(lambda: from_mem(df), number=1, repeat=5)
        print("Mem took: ", np.average(t))

    if argv[1] == "convert": # Only convert from postgres to csv.
        conn = psycopg2.connect("host=localhost port=<removed_for_security> dbname=tpch user=<removed_for_security> password=<removed_for_security>")
        setup_postgres(conn, new_db=False)
        t = timeit.repeat(lambda: copy_postgres_to_csv(conn), number=1, repeat=5)
        print("Postgres to CSV Conversion took: ", np.average(t))

    if argv[1] == "breakdown":
        # For this test, the timing is printed to stdout. So we have to manually compute the average.
        conn = psycopg2.connect("host=localhost port=<removed_for_security> dbname=tpch user=<removed_for_security> password=<removed_for_security>", connection_factory=MyLoggingConnection)
        conn.initialize(logger)
        setup_postgres(conn, new_db=False)
        # Run explain 6 times because the first run includes planning time.
      	# Do not include the first run in the average.
        t_explain = timeit.repeat(lambda: from_postgres_explain(conn), number=1, repeat=6)
        t_fetch = timeit.repeat(lambda: from_postgres_fetch(conn), number=1, repeat=5)
        #print("Postgres Breakdown took: ", np.average(t))

run(sys.argv)


==> scripts/plots.py <==
import sys, os.path
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import palettable
from palettable.colorbrewer.diverging import   Spectral_10


from cycler import cycler

SCRIPT_DIR = os.path.dirname(os.path.realpath(__file__))
FIG_DIR =    os.path.join(os.path.dirname(SCRIPT_DIR), "figures")

# error bars
ECOLOR='red'
ELINEWIDTH=3
CAPTHICK=0.5
CAPSIZE=5

def plot_motivation(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "motivation.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass

    in_mem = 8.38
    csv_load = 142.85
    csv_export = 141.61
    postgres_query = 5.422
    postgres_export = 1380.30
    x_values = [0, 1, 2]
    x_labels = ["In-Memory", "CSV", "Python ODBC"]
    y_axis_label = "Load Time (seconds)"
    x_axis_label = "Load Type"
    fig, ax = plt.subplots(figsize=(9,4.5))
    ax.prop_cycle = cycler('color',  myColorMap(np.linspace(0, 1, 100)))

    in_mem_bar = ax.bar(0, in_mem, width=0.5, zorder=10, color=myColorMap(1.0))
    csv_export_bar = ax.bar(1, csv_export, width=0.5, zorder=9, color=myColorMap(0.8))
    csv_total_bar = ax.bar(1, csv_export + csv_load, width=0.5, zorder=8, color=myColorMap(0.7))
    postgres_query = ax.bar(2, postgres_query, width=0.5, zorder=7, color=myColorMap(0.1))
    postgres_total = ax.bar(2, postgres_export, width=0.5, zorder=6, color=myColorMap(0.2))
    
    ax.legend([in_mem_bar, csv_export_bar, csv_total_bar, postgres_query, postgres_total], 
            ["In-Memory", "CSV Export", "CSV Load", "PostgreSQL Query Processing", "ODBC Export"], fontsize=16)
    ax.set_xticks(x_values)
    ax.set_xticklabels(x_labels, fontsize=16)
    plt.yticks(fontsize=16)
    ax.set_ylabel(y_axis_label, fontsize=16)
    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    for i, v in enumerate([in_mem, 284.46]):
        ax.text(i, v, v, horizontalalignment='center', verticalalignment='bottom', fontsize=16)
    ax.text(2, 1380.3, 1380.3, horizontalalignment='center', verticalalignment='top', fontsize=16, zorder=11)
    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def plot_tpcc(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "tpcc.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    num_threads = [1, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20]
    terrier = [27.39, 45.61, 78.87, 107.55, 132.88, 150.30, 176.06, 194.67, 208.32, 215.07, 214.30]
    terrier_transform = [27.01, 44.30, 76.48, 105.44, 126.33, 148.37, 166.67, 183.98, 198.56, 206.68, 210.46]
    terrier_compress = [27.23, 43.34, 72.69, 101.29, 126.21, 139.55, 157.70, 174.52, 192.17, 198.49, 197.01]

    fig, ax = plt.subplots(figsize=(9,4))
    ax.set_ylabel("Throughput(K Txn/s)", fontsize=16)
    ax.set_xlabel("#Worker Threads", fontsize=16)
    a, b, c = ax.plot(num_threads, terrier, 'o-', num_threads, terrier_transform, 's-', num_threads, terrier_compress, '^-')
    ax.set_yticks([0, 40, 80, 120, 160, 200])
    ax.set_xticks([0,4,8,12,16,20])
    plt.yticks(fontsize=16)
    plt.xticks(fontsize=16)
    ax.legend([a, b, c], ["No Transformation", "Varlen Gather", "Dictionary Compression"], fontsize=15)
    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def plot_blockstate(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "blockstate.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    num_threads = [1, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20]
    terrier_transform_frozen =  [97.22, 98.61, 99.31, 99.54, 99.65, 99.72, 99.77, 99.80, 99.83, 99.85, 99.86]
    terrier_transform_cooling = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
    terrier_compress_frozen = [97.22, 98.61, 99.31, 99.54, 98.26, 95.83, 93.04, 89.28, 86.96, 80.68, 71.49]
    terrier_compress_cooling = [0, 0, 0, 0, 0.01, 0.03, 0, 0.01, 0.02, 0.11, 0.02]
    plt.rcParams['axes.prop_cycle'] = cycler('color',  myColorMap([0,0.8,0.2,1.0]))

    fig, ax = plt.subplots(figsize=(9,5))

    ax.set_ylabel("%Blocks", fontsize=16)
    ax.set_xlabel("#Worker Threads", fontsize=16)
    a, b, c, d = ax.plot(num_threads, terrier_transform_frozen, 'o-',
                         num_threads,terrier_transform_cooling, 's-',
                         num_threads, terrier_compress_frozen, '^-',
                         num_threads, terrier_compress_cooling, 'p-')
    ax.set_yticks([0, 20, 40, 60, 80, 100])
    ax.set_xticks([0,4,8,12,16,20])
    plt.yticks(fontsize=16)
    plt.xticks(fontsize=16)
    ax.legend([a, b, c, d], ["Varlen Gather Frozen", "Varlen Gather Cooling", "Dictionary Compression Frozen", "Dictionary Compression Cooling"], fontsize=15)
    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def getHex(rgb):
    return matplotlib.colors.rgb2hex(rgb)


'''
def plot_blocklock(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "blocklock.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    num_threads = [1, 2, 4, 6, 8, 10]
    no_lock = [5.03, 8.70, 13.98, 18.87, 24.41, 28.93]
    rw_lock = [4.84, 7.72, 11.92, 15.57, 19.19, 22.44]
    four_phase = [5.02, 8.75, 13.80, 18.93, 23.82, 28.38]
    plt.rcParams['axes.prop_cycle'] = cycler('color',  myColorMap([0,0.85,1.0]))

    fig, ax = plt.subplots(figsize=(9,4))
    ax.set_ylabel("Throughput(M op/s)", fontsize=14)
    ax.set_xlabel("#Worker Threads", fontsize=14)
    a, b, c = ax.plot(num_threads, no_lock, "o-", num_threads, rw_lock, 's-', num_threads, four_phase, '^-')
    ax.legend([a,b,c], ["no lock", "rw lock", "four phase"], fontsize=14)
    ax.grid(which='major', axis='y', zorder=0)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()
'''


def plot_transform_throughput(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "transform-throughput.pdf")
    legendfile = os.path.join(FIG_DIR, "transform-throughput-legend.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    ind = np.arange(8)
    width = 0.2
    prob_empty = ["0", "1", "5", "10", "20", "40", "60", "80"]
    copy = [415.64, 408.71, 422.2, 419.84, 421.51, 441.71, 489.90, 554.37]
    copy_std = [4.76, 15.65, 5.44, 3.91, 30.08, 31.86, 6.03, 16.59]
    txn = [52.66, 53.04, 52.38, 52.93, 53.89, 60.85, 79.50, 134.06]
    txn_std = [0.97, 0.59, 1.25, 0.67, 0.83, 0.67, 0.83, 0.67, 0.94, 3.47]
    hybrid_gather = [1076.66, 880.08, 586.03, 460.77, 337.44, 248.35, 257.05, 388.25]
    hybrid_gather_std = [1.46, 6.81, 5.89, 3.63, 2.57, 11.39, 10.06, 2.94]
    hybrid_compress = [51.97, 51.76, 51.28, 53.30, 56.02, 65.53, 88.06, 157.16]
    hybrid_compress_std = [0.66, 0.68, 0.55, 0.59, 0.81, 1.05, 1.75, 2.86]

    fig, ax = plt.subplots(figsize=(9,3))

    def plot_errs(ifunc, ydata, yerrs):
        for (index, y, err) in zip(ind, ydata, yerrs):
            x = ifunc(index)
            ax.errorbar(x, y, err, ecolor=ECOLOR, barsabove=True, 
                elinewidth=ELINEWIDTH, capthick=CAPTHICK, capsize=CAPSIZE, zorder=999)

    rects_hybrid_gather = ax.bar(ind - 3 *  width / 2,
                                 hybrid_gather,
                                 width,
                                 color= myColorMap(0.4),
                                 zorder=3)
    plot_errs(lambda x: x - 3 * width / 2, hybrid_gather, hybrid_gather_std)

    rects_copy = ax.bar(ind - width / 2,
                        copy,
                        width,
                        color= myColorMap(1.0),
                        zorder=3)
    plot_errs(lambda x: x - width / 2, copy, copy_std)

    rects_txn = ax.bar(ind + width / 2,
                       txn,
                       width,
                       color= myColorMap(0.2),
                       zorder=3)
    plot_errs(lambda x: x + width / 2, txn, txn_std)

    rects_hybrid_compress = ax.bar(ind + 3 * width / 2,
                                   hybrid_compress,
                                   width,
                                   color= myColorMap(0.8),
                                   zorder=3)
    plot_errs(lambda x: x + 3 * width / 2, hybrid_compress, hybrid_compress_std)

    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    ax.set_ylabel("Throughput(block/s)", fontsize=16)
    ax.set_xlabel("%Empty Slots", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(prob_empty, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
        fig_legend = plt.figure(figsize=(7,0.5))
        fig_legend.legend([rects_hybrid_gather, rects_copy, rects_txn, rects_hybrid_compress],
            ('Hybrid-Gather', 'Snapshot', 'Transactional In-Place', 'Hybrid-Compress'),
            'center', ncol=4, title='Transformation Algorithm', frameon=False, fontsize=10)
        fig_legend.savefig(os.path.join(FIG_DIR, legendfile))
    if show:
        plt.show()


def plot_transform_throughput_fixed(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "transform-throughput-fixed.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    ind = np.arange(8)
    width = 0.2
    prob_empty = ["0", "1", "5", "10", "20", "40", "60", "80"]
    copy = [397.93, 397.46, 390.14, 397.46, 401.46, 410.59, 411.74, 453.15]
    copy_std = [0.30, 0.40, 0.20, 0.87, 4.03, 2.28, 2.98, 9.82]
    txn = [74.15, 74.30, 71.00, 68.38, 65.92, 68.26, 83.19, 134.49]
    txn_std = [1.68, 1.24, 1.04, 1.53, 0.78, 1.41, 1.27, 1.33]
    hybrid_gather = [3278.55, 1703.62, 841.45, 576.85, 361.38, 238.02, 236.40, 345.12]
    hybrid_gather_std = [63.87, 33.17, 12.77, 16.13, 8.56, 11.08, 9.99, 4.99]
    hybrid_compress = [3278.55, 1703.62, 841.45, 576.85, 361.38, 238.02, 236.40, 345.12]
    hybrid_compress_std = [63.87, 33.17, 12.77, 16.13, 8.56, 11.08, 9.99, 4.99]

    fig, ax = plt.subplots(figsize=(9,3))

    def plot_errs(ifunc, ydata, yerrs):
        for (index, y, err) in zip(ind, ydata, yerrs):
            x = ifunc(index)
            ax.errorbar(x, y, err, ecolor=ECOLOR, barsabove=True, 
                elinewidth=ELINEWIDTH, capthick=CAPTHICK, capsize=CAPSIZE, zorder=999)

    rects_hybrid_gather = ax.bar(ind - 3 *  width / 2,
                                 hybrid_gather,
                                 width,
                                 color= myColorMap(0.4),
                                 label="Hybrid-Gather",
                                 zorder=3)
    plot_errs(lambda x: x - 3 * width / 2, hybrid_gather, hybrid_gather_std)

    rects_copy = ax.bar(ind - width / 2,
                        copy,
                        width,
                        color= myColorMap(1.0),
                        label="Copy",
                        zorder=3)
    plot_errs(lambda x: x - width / 2, copy, copy_std)

    rects_txn = ax.bar(ind + width / 2,
                       txn,
                       width,
                       color= myColorMap(0.2),
                       label="Transactional In-Place",
                       zorder=3)
    plot_errs(lambda x: x + width / 2, txn, txn_std)

    rects_hybrid_compress = ax.bar(ind + 3 * width / 2,
                                   hybrid_compress,
                                   width,
                                   color= myColorMap(0.8),
                                   label="Hybrid-Compress",
                                   zorder=3)
    plot_errs(lambda x: x + 3 * width / 2, hybrid_compress, hybrid_compress_std)

    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    ax.set_ylabel("Throughput(block/s)", fontsize=16)
    ax.set_xlabel("%Empty Slots", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(prob_empty, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def plot_transform_throughput_varlen(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "transform-throughput-varlen.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    ind = np.arange(8)
    width = 0.2
    prob_empty = ["0", "1", "5", "10", "20", "40", "60", "80"]
    copy = [432.24, 435.52, 441.63, 455.69, 461.41, 513.37, 568.02, 660.29]
    copy_std = [3.07, 2.45, 2.13, 2.49, 3.25, 3.36, 2.59, 6.51]
    txn = [51.61, 52.10, 52.48, 53.20, 55.58, 61.89, 81.21, 139.44]
    txn_std = [1.50, 0.84, 0.81, 0.81, 0.73, 3.72, 2.27, 6.78]
    hybrid_gather = [713.59, 629.71, 481.93, 420.00, 325.04, 248.19, 280.88, 319.93]
    hybrid_gather_std = [15.70, 5.64, 6.09, 6.09, 1.50, 2.21, 2.25, 4.92]
    hybrid_compress = [33.76, 34.08, 34.96, 36.22, 39.2, 48.57, 67.9, 126.33]
    hybrid_compress_std = [0.18, 0.33, 0.16, 0.18, 0.38, 0.47, 0.79, 0.79] 

    fig, ax = plt.subplots(figsize=(9,3))

    def plot_errs(ifunc, ydata, yerrs):
        for (index, y, err) in zip(ind, ydata, yerrs):
            x = ifunc(index)
            ax.errorbar(x, y, err, ecolor=ECOLOR, barsabove=True, 
                elinewidth=ELINEWIDTH, capthick=CAPTHICK, capsize=CAPSIZE, zorder=999)

    rects_hybrid_gather = ax.bar(ind - 3 *  width / 2,
                                 hybrid_gather,
                                 width,
                                 color= myColorMap(0.4),
                                 label="Hybrid-Gather",
                                 zorder=3)
    plot_errs(lambda x: x - 3 * width / 2, hybrid_gather, hybrid_gather_std)

    rects_copy = ax.bar(ind - width / 2,
                        copy,
                        width,
                        color= myColorMap(1.0),
                        label="Copy",
                        zorder=3)
    plot_errs(lambda x: x - width / 2, copy, copy_std)

    rects_txn = ax.bar(ind + width / 2,
                       txn,
                       width,
                       color= myColorMap(0.2),
                       label="Transactional In-Place",
                       zorder=3)
    plot_errs(lambda x: x + width / 2, txn, txn_std)

    rects_hybrid_compress = ax.bar(ind + 3 * width / 2,
                                   hybrid_compress,
                                   width,
                                   color= myColorMap(0.8),
                                   label="Hybrid-Compress",
                                   zorder=3)
    plot_errs(lambda x: x + 3 * width / 2, hybrid_compress, hybrid_compress_std)

    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    ax.set_ylabel("Throughput(block/s)", fontsize=15)
    ax.set_xlabel("%Empty Slots", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(prob_empty, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def plot_transform_breakdown(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "transform-breakdown.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    ind = np.arange(8)
    width = 0.2
    prob_empty = ["0", "1", "5", "10", "20", "40", "60", "80"]
    compaction = [15659, 3384.7, 1096.6, 705.5, 432.9, 291, 279.1, 420]
    compaction_std = [243.49, 57.30, 27.30, 12.97, 5.57, 4.41, 1.71, 3.10]
    gather = [1130, 1143.2, 1165.6, 1212.1, 1356.7, 1774.3, 2607.9, 4662.4]
    gather_std = [10.96, 27.69, 23.89, 30.76, 19.10, 32.63, 119.83, 376.18]
    compress = [53.2, 53.5, 55, 59.8, 68.5, 92.8, 146.6, 317.4]
    compress_std = [0.46, 0.45, 0.28, 0.16, 0.23, 0.25, 0.21, 0.18]

    fig, ax = plt.subplots(figsize=(9,3))

    def plot_errs(ifunc, ydata, yerrs):
        for (index, y, err) in zip(ind, ydata, yerrs):
            x = ifunc(index)
            ax.errorbar(x, y, err, ecolor=ECOLOR, barsabove=True, 
                elinewidth=ELINEWIDTH, capthick=CAPTHICK, capsize=CAPSIZE, zorder=999)
            
    rects_compaction = ax.bar(ind - width,
                              compaction,
                              width,
                              color= myColorMap(0.6),
                              label="Compaction",
                              log=True,
                              zorder=3)
    plot_errs(lambda x: x - width, compaction, compaction_std)

    rects_gather = ax.bar(ind,
                        gather,
                        width,
                        color= myColorMap(0.4),
                        label="Varlen-Gather",
                        log=True,
                        zorder=3)

    plot_errs(lambda x: x, gather, gather_std)

    rects_compress = ax.bar(ind + width,
                       compress,
                       width,
                       color= myColorMap(0.8),
                       label="Dictionary Compression",
                       log=True,
                       zorder=3)
    plot_errs(lambda x: x + width, compress, compress_std)

    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    ax.set_ylabel("Throughput(block/s)", fontsize=16)
    ax.set_xlabel("%Empty Slots", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(prob_empty, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)
    ax.legend()

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()




def plot_transform_movement(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "transform-movement.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    ind = np.arange(8)
    width = 0.2
    prob_empty = ["0", "1", "5", "10", "20", "40", "60", "80"]
    total = [16.128000, 15.966058, 15.321710, 14.517266, 12.901001, 9.673186, 6.453643, 3.226545]
    approx = [0, 0.159766, 0.764029, 1.445239, 2.571415, 3.854537, 3.854272, 2.571023]
    optimal = [0, 0.159761, 0.764026, 1.445213, 2.571376, 3.854415, 3.854214, 2.570977]

    fig, ax = plt.subplots(figsize=(9,3))

    rects_copy = ax.bar(ind - width,
                              total,
                              width,
                              color= myColorMap(1.0),
                              label="snapshot",
                              # log=True,
                              zorder=3)

    rects_approx = ax.bar(ind,
                         approx,
                         width,
                         color= myColorMap(0.6),
                         label="approximate algorithm",
                        # log=True,
                         zorder=3)

    rects_optimal = ax.bar(ind + width,
                       optimal,
                       width,
                       color= myColorMap(0.4),
                       label="optimal algorithm",
                       # log=True,
                       zorder=3)

    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    ax.set_ylabel("M Tuples Moved", fontsize=16)
    ax.set_xlabel("%Empty Slots", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(prob_empty, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)
    ax.legend()

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def plot_transform_blocks_freed(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "transform-blocks-freed.pdf")
    legendfile = os.path.join(FIG_DIR, "transform-blocks-legend.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
            os.remove(legendfile)
        except:
            pass
    ind = np.arange(7)
    width = 0.4
    prob_empty = ["1", "5", "10", "20", "40", "60", "80"]
    n1 = [0, 0, 0, 0, 0, 0, 0]
    n10 = [0, 0, 22, 65, 171, 276, 374]
    n50 = [0, 20, 44, 94, 192, 295, 395]
    n100 = [2, 24, 49, 98, 198, 299, 398]
    n250 = [4, 24, 49, 98, 198, 299, 398]
    n500 = [5, 25, 49, 99, 199, 299, 399]

    fig, ax = plt.subplots(figsize=(9,3))

    plots = []
    plots.append(ax.bar(ind, n1, width, color= myColorMap(0.2), zorder=10))
    plots.append(ax.bar(ind, n10, width, color= myColorMap(0.4), zorder=9))
    plots.append(ax.bar(ind, n50, width, color= myColorMap(0.6), zorder=8))
    plots.append(ax.bar(ind, n100, width, color= myColorMap(0.8), zorder=7))
    plots.append(ax.bar(ind, n250, width, color= myColorMap(1.0), zorder=6))
    plots.append(ax.bar(ind, n500, width, color= myColorMap(0.0), zorder=5))
    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    ax.set_ylabel("#Blocks Freed", fontsize=16)
    ax.set_xlabel("%Empty Slots", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(prob_empty, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
        fig_legend = plt.figure(figsize=(5.5,0.5))
        fig_legend.legend(plots, ('1', '10', '50', '100', '250', '500'),
            'center', ncol=6, title='Compaction Group Size', frameon=False, fontsize=10)
        fig_legend.savefig(os.path.join(FIG_DIR, legendfile))
    if show:
        plt.show()
    plt.clf()


def plot_transform_txn_sizes(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "transform-txn-sizes.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    ind = np.arange(7)
    width = 0.4
    prob_empty = ["1", "5", "10", "20", "40", "60", "80"]
    n1 = np.array([640, 3069, 5805, 10312, 15473, 15490, 10321])
    n10 = np.array([6391, 30638, 57868, 102749, 154188, 154206, 102901])
    n50 = np.array([31948, 153107, 289276, 513620, 770788, 770843, 519542])
    n100 = np.array([63873, 306160, 578504, 1027189, 1541532, 1541611, 1028753])
    n250 = np.array([159688, 765400, 1446217, 2567787, 3853737, 3853932, 2571815])
    n500 = np.array([319338, 1530740, 2892442, 5135564, 7707502, 7707686, 5143620])
    fig, ax = plt.subplots(figsize=(9,3))
    ax.set_yscale('log')
    b10 = ax.bar(ind, n10, width, color= myColorMap(0.4),  log=True, zorder=9)
    b50 = ax.bar(ind, n50, width,  color= myColorMap(0.6), log=True, zorder=8)
    b100 = ax.bar(ind, n100, width, color= myColorMap(0.8), log=True, zorder=7)
    b250 = ax.bar(ind, n250, width, color= myColorMap(1.0), log=True, zorder=6)
    b500 = ax.bar(ind, n500, width, color= myColorMap(0.0), log=True, zorder=5)
    b1 = ax.bar(ind, n1, width, color= myColorMap(0.2), log=True, zorder=10)
    ax.grid(which='major', axis='y', zorder=0)
    ax.set_ylabel("Write-Set Size(#ops)", fontsize=16)
    ax.set_xlabel("%Empty Slots", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(prob_empty, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)
    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))

    if show:
        plt.show()


def plot_export(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "export.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    ind = np.arange(9)
    width = 0.2
    cold_ratio = ["0", "1", "5", "10", "20", "40", "60", "80", "100"]
    postgres = [32.82, 33.87, 34.92, 35.74, 36.86, 37.53, 38.01, 38.09, 38.11]
    postgres_std = [0.36, 0.13, 0.09, 0.12, 0.11, 0.32, 0.12, 0.25, 0.48]
    vectorized = [111.70, 116.18, 120.55, 129.67, 138.93, 145.16, 148.58, 150.62, 149.86]
    vectorized_std = [0.53, 0.64, 1.21, 0.92, 1.17, 0.48, 2.29, 0.44, 2.91]
    arrow_flight = [115.02, 141.14, 180.8, 248.78, 384.56, 532.25, 662.78, 823.51, 890.5]
    arrow_flight_std = [4.8, 4.32, 3.64, 5.98, 6.68, 5.75, 19.76, 12.95, 25.05]
    rdma = [112.49, 128.06, 164.18, 228.27, 358.85, 531.86, 706.80, 944.45, 1057.42]
    rdma_std = [0.90, 0.50, 1.13, 1.50, 3.40, 5.10, 0.78, 3.82, 6.53]

    fig, ax = plt.subplots(figsize=(9,3))

    def plot_errs(ifunc, ydata, yerrs):
        for (index, y, err) in zip(ind, ydata, yerrs):
            x = ifunc(index)
            ax.errorbar(x, y, err, ecolor=ECOLOR, barsabove=True, 
                elinewidth=ELINEWIDTH, capthick=CAPTHICK, capsize=CAPSIZE, zorder=999)

    ax.bar(ind - 3 * width / 2, rdma, width, color=myColorMap(0.0), label="RDMA over Ethernet", zorder=8)
    plot_errs(lambda x : x - 3 * width / 2, rdma, rdma_std)
    ax.bar(ind + 3 * width / 2, postgres, width, color= myColorMap(0.9), label="PostgreSQL Wire Protocol", zorder=7)
    plot_errs(lambda x: x + 3 * width/ 2, postgres, postgres_std)
    ax.bar(ind + width / 2, vectorized, width, color= myColorMap(0.8), label="Vectorized Protocol", zorder=6)
    plot_errs(lambda x: x + width / 2, vectorized, vectorized_std)
    ax.bar(ind - width / 2, arrow_flight, width, color= myColorMap(0.2), label="Arrow-Flight RPC", zorder=5)
    plot_errs(lambda x: x - width / 2, arrow_flight, arrow_flight_std)
    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)
    ax.set_ylabel("Export Speed(MB/s)", fontsize=16)
    ax.set_xlabel("%Frozen Blocks", fontsize=16)
    ax.set_xticks(ind)
    ax.set_xticklabels(cold_ratio, fontsize=16)
    for tick in ax.yaxis.get_major_ticks():
      tick.label.set_fontsize(16)
    ax.legend()
    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def plot_row_vs_column(save=True, show=False):
    savefile = os.path.join(FIG_DIR, "row-vs-column.pdf")
    if save:
        try:
            os.remove(savefile) # remove any old figures
        except:
            pass
    num_attributes = [1, 2, 4, 8, 16, 32, 64]
    insert_row = [6.57, 5.93, 4.97, 3.65, 2.4, 1.47, 0.82]
    insert_col = [6.27, 5.42, 4.24, 2.94, 1.84, 1.04, 0.55]
    update_row = [3.61, 3.01, 2.47, 1.9, 1.24, 0.77, 0.41]
    update_col = [6.11, 5.03, 3.57, 2.27, 1.24, 0.66, 0.34]

    fig, ax = plt.subplots(figsize=(9,3))
    ax.set_ylabel("Throughput(MOp/s)", fontsize=15)
    ax.set_xlabel("#Attributes Affected", fontsize=16)
    a, b, c, d = ax.plot(num_attributes, insert_row, 'o-',
                         num_attributes, insert_col, 'o-',
                         num_attributes, update_row, '^-',
                         num_attributes, update_col, '^-')
    # ax.set_yticks([0, 40, 80, 120, 160])
    plt.yticks(fontsize=16)
    plt.xticks(fontsize=16)
    ax.legend([a, b, c, d], ["Row-based Insert", "Column-based Insert",
                             "Row-based Update", "Column-based Update"],
               fontsize=16)
    ax.grid(which='major', axis='y', color='#D3D3D3', zorder=0)

    plt.tight_layout()
    if save:
        plt.savefig(os.path.join(FIG_DIR, savefile))
    if show:
        plt.show()


def main():
    plot_motivation()
    # plot_blocklock()
    plot_tpcc()
    plot_blockstate()
    plot_transform_throughput()
    plot_transform_throughput_fixed()
    plot_transform_throughput_varlen()
    plot_transform_breakdown()
    plot_transform_movement()
    plot_transform_blocks_freed()
    plot_transform_txn_sizes()
    plot_export()
    plot_row_vs_column()

myColorMap = Spectral_10.mpl_colormap
if __name__ == "__main__":
    main()


==> scripts/setup_motivation.sh <==
echo "Scale: $1"
rm lineitem.tbl lineitem.csv &> /dev/null
echo "Generating lineitem.tbl file..."
./dbgen -T L -s $1 &> /dev/null
echo "Generated lineitem.tbl file"
echo "Formatting..."
# Remove last | in each line
sed -i 's/[|]$//' lineitem.tbl
echo "Formatted"
# Print the size of the file
size=$(stat --printf="%s" lineitem.tbl)
echo "$((size / (1 << 20))) MB"

# Set up postgres, csv.
python motivation.py setup

#### To an experiment, use the following commands

## Ideal
#python motivation.py mem

## CSV
#python motivation.py csv

## Postgres
#python motivation.py postgres

## Convert postgres to csv
#python motivation.py convert

## Postgres execution breakdown
#python motivation.py breakdown

